Rigorous Analysis of Software Countermeasures against Cache Attacks

CPU caches introduce variations into the execution time of programs that can be exploited by adversaries to recover private information about users or cryptographic keys. Establishing the security of countermeasures against this threat often requires intricate reasoning about the interactions of program code, memory layout, and hardware architecture and has so far only been done for restricted cases. In this paper we devise novel techniques that provide support for bit-level and arithmetic reasoning about memory accesses in the presence of dynamic memory allocation. These techniques enable us to perform the first rigorous analysis of widely deployed software countermeasures against cache attacks on modular exponentiation, based on executable code.

==> dumps/hexd.sh <==
hexdump -s 0x4b6d7 decrypt-1.5.2 -n 128 -e '"%07.7_ax   " 8/1 "%02X ""\n"'
hexdump -s 0x4b640 decrypt-1.5.2 -n 128 -e '"%05.5_ax    " 16/1 "%02X ""\n"'

==> dumps/put_spaces.py <==
#!/usr/bin/python
# -*- coding: utf-8 -*-

import sys
ctr = 0
def proc_line (l):
  global ctr
  if l.startswith("...") or l.strip() == "":
    ctr = 0
    return l
  l = l.replace(" ","").replace(":", "    ").replace("\t", "").replace("0x","")
  outp = ""
  data = l.split()[1]
  print l, data
#  q = []
  for i in range(len(data)):
    if i % 2 == 1:
      outp += " " + data[i-1:i+1]
#      q.append(data[i-1:i+1])
#    if len(q) == 4:
#      print "q= ", q
#      q.reverse()
#      outp += " " + " ".join(q)
#      q = []
  outp = l[:11] + outp + "\n"
  ctr += 1
  if ctr % 4 == 0:
    outp += "\n"
  return outp
      

def put_spaces (filename):
  f = open(filename, "r")
  lines = f.readlines()
  f.close()
  lines = [proc_line(l) for l in lines]
  sys.stdout.writelines(lines)

if __name__ == "__main__":
  numargs = len(sys.argv)
  if(numargs != 2):
    print "Usage: %s <filename>" % sys.argv[0]
    sys.exit(1)
  filename = sys.argv[1]
  put_spaces (filename)


==> py_snippets.py <==
def unique_string(string):
    seen = []
    for s in string:
        if s not in seen:
            seen.append(s)
        else:
            return False
    return True

